OpenMetBuoy-V2021: an easy-to-build, affordable, customizable, open source instrument for oceanographic measurements of drift and waves in sea ice and the open ocean

There is a wide consensus within the polar science, meteorology, and oceanography communities that more in-situ observations of the ocean, atmosphere, and sea ice, are required to further improve operational forecasting model skills. Traditionally, the volume of such measurements has been limited by the high cost of commercially available instruments. An increasingly attractive solution to this cost issue is to use instruments produced in-house from open source hardware, firmware, and post processing building blocks. In the present work, we release the next iteration of the open source drifter and waves monitoring instruments. The new design is both significantly less expensive, much easier to build and assemble for people without specific microelectronics and programming competence, more easily extendable and customizable, and two orders of magnitude more power efficient. Improving performance and reducing noise levels and costs compared with our previous generation of instruments is possible in large part thanks to progress from the electronics component industry. As a result, we believe that this will allow scientists in geosciences to increase by an order of magnitude the amount of in-situ data they can collect under a constant instrumentation budget. In the following, we offer 1) detailed overview of our hardware and software solution, 2) in-situ validation and benchmarking of our instrument, 3) full open source release of both hardware and software blueprints. We hope that this work, and the associated open source release, may be a milestone that will allow our scientific fields to transition towards open source, community driven instrumentation. We believe that this could have a considerable impact on many fields, by making in-situ instrumentation at least an order of magnitude less expensive and more customizable than it has been for the last 50 years.

==> figs/tak/ZeniSpotPSD.py <==
"""
Created on # Y/m/d

@author:
Notes:
"""
import numpy as np
import json

import matplotlib as mpl
mpl.use('agg')
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

plt.rcParams.update({'font.size': 23})

from math import radians, degrees, sin, cos, asin, acos, sqrt
def gc(lon1, lat1, lon2, lat2):
 """
 calculates great circle distance. 

 returns the distance in km
 """
 lon1, lat1, lon2, lat2 = map(radians, [lon1, lat1, lon2, lat2])
 return 6371 * (
     acos(sin(lat1) * sin(lat2) + cos(lat1) * cos(lat2) * cos(lon1 - lon2))
 )

from datetime import datetime as dt
from datetime import timedelta as td
def ec(d_in,which):
 """
 Handles dates in Epoch and Unix timestamp.
 Input: time and conversion direction.

 returns:
 'date2num' converts d_in datetime to Epoch, 
 'num2date' converts d_in Epoch to datetime.
 """
 if which=='date2num':
    d_out = [ (x-dt(1970,1,1)).total_seconds() for x in d_in  ]
 elif which=='num2date': 
    d_out = [ td(seconds=x)+dt(1970,1,1) for x in d_in  ]
 #
 return d_out

from scipy.signal import find_peaks
def idealFilter(PSD,avgL):
 s0 = np.convolve(PSD,[1/avgL for x in range(avgL)],'same')
 tidx,_ = find_peaks(s0*-1,width=3)
 s0[:tidx[0]-1] = 0.0#1e-100
 return s0,tidx[0]

def strdate(din):
 return ec([din],'num2date')[0].strftime('%Y%m%d_%H%M')

def fancydate(din):
 return ec([din],'num2date')[0].strftime('%Y/%m/%d %H:%M')

def plot_PSDs(LFS,title,fout):
 fsize=25
 mstyles = ['None','X','o','v','x']
 lstyles = ['--','-','-','-','-']
 pcolors  = ['orange','blue','red','green','pink']
 pcolors  = ['tab:'+x for x in pcolors]
 fig = plt.figure(figsize=(12,7),dpi=100)
 #
 x0=-10;x1=None
 sidx = 2
 xx = LFS[0][1][x0:x1]
 m = np.max(LFS[0][2][x0:x1])*5/LFS[0][1][x0]**(-4)
 xx = LFS[2][1][x0:x1]
 yy = [m*x**(-4) for x in xx]
 _ = plt.loglog(xx,yy,'k--',lw=1,label=r'$f^{-4}$')
 #
 for idx in range(len(LFS)):
  _ = plt.loglog(LFS[idx][1],LFS[idx][2],color=pcolors[idx],ls=lstyles[idx],\
  mfc='None',marker=mstyles[idx],ms=5,alpha=0.5,label=LFS[idx][0],linewidth=4.0)
 _ = fig.gca().xaxis.set_major_locator(ticker.FixedLocator([0.05,0.08,0.1,0.2,0.3,0.5]))
 _ = fig.gca().xaxis.set_major_formatter(ticker.FuncFormatter(lambda x, _: '{:g}'.format(x)))
 _ = fig.gca().set_xlabel('Frequency (Hz)',fontsize=fsize);
 _ = fig.gca().set_ylabel('PSD ($\mathrm{m^2}\mathrm{s}$)',fontsize=fsize);
 _ = fig.gca().axes.tick_params(which='both',labelsize=fsize)
 _ = plt.legend(loc='upper left',fontsize=fsize-4)
 #plt.grid(ls='--',which='both')
 plt.title(title)
 plt.savefig(fout,bbox_inches='tight')
 plt.close()

def main():
 with open('ZeniPSD.json','r') as jf:
  data = json.load(jf)
 
 time1  = data['datetime']
 #_= [ print(ec([x],'num2date')) for x in time1 ]

 psd = data['PSD'];
 psdFilt = psd[:]
 fthres = [ None for x in range(len(time1)) ]
 for i0 in range(len(time1)):
  psdFilt[i0],f2 = idealFilter(psd[i0],5)
  fthres[i0] = f2
 
 freq = data['freq'] 
 lon = data['lon']; lat=data['lat']
 
 ### Spotter ###
 with open('SpotPSD.json','r') as jf:
  data = json.load(jf)
 
 time2  = data['datetime']
 #_= [ print(ec([x],'num2date')) for x in time2 ]

 psd2 = data['PSD']
  
 freq2 = data['freq'] 
 lon2 = data['lon']; lat2=data['lat']

 ### plot ###
 for i0,dd in enumerate(time1):
  fout = strdate(dd)
  title = 'The buoys are {} km apart\nZeni:{}, SPOT:{}.'.format(f'{gc(lon[i0],lat[i0],lon2[i0],lat2[i0]):.2f}',fancydate(dd),fancydate(time2[i0]))
  LFS = [ ['Zeni-v2021 raw' ,freq,psd[i0]],\
  ['Zeni-v2021 processed',freq,psdFilt[i0] ],
  ['SPOT-1386',freq2,psd2[i0]] ]
  _ = plot_PSDs(LFS,title,fout)
  print(fout+' done.')

if __name__ == '__main__':
    main()


==> figs/tak/appendPSDFigs.sh <==
#!/usr/bin/env bash
set -e

convert -density 150 +append 20210915_0822.png 20210916_0822.png spectra.png


==> figs/tak/calcAmp.py <==
# -*- coding: utf-8 -*-
"""
Created on # Y/m/d

@author:
Notes: 
"""

import sys
import timeit
start = timeit.default_timer()

import numpy as np
import pandas as pd
df = pd.read_csv('waveTankSpectra.csv')

omega4 = (2*np.pi*df['freq'][:])**4

def dec5(x):
    return "{:.5f}".format(x)

def dec2(x):
    return "{:.2f}".format(x)

def intg2(x,fname,Nfft=2048,fs=10):
    _x = x/omega4
    C=2/Nfft/fs
    c=C*fs
    X=np.sqrt(_x/C)*c
    ii = X.argmax()
    A = np.sqrt(np.sum([x**2 for x in X[ii-1:ii+2]]))
    print("{0} amplitude~={1}(m) Tp={2}(s)".format(fname,dec5(A),dec2(1/df['freq'][ii])))
    return X


for i in df.keys():
 if not i=='freq':
  _=intg2(df[i],i)

stop = timeit.default_timer()
mins, secs = divmod(stop-start, 60)
hours, mins = divmod(mins, 60)
sys.stdout.write("Total running time: %d:%d:%f.\n" % (hours, mins, secs))


==> figs/tak/script_plot_spectra.py <==
from __future__ import print_function
import numpy as np
import matplotlib.pyplot as plt
from pathlib import Path
from icecream import ic

plt.rcParams.update({'font.size': 18})

ic.configureOutput(outputFunction=print, prefix="")

path_to_data = Path("./waveTankSpectra.csv")

data = np.genfromtxt(path_to_data, delimiter=",", skip_header=1)
data = np.transpose(data)
# ic(data)

number_of_experiments = np.shape(data)[0] - 1
ic(number_of_experiments)

frequencies = np.squeeze(data[0, :])

# this seems to be the spectra for the acceleration, not the elevation, from the calcAmp.py that comes from Tak
# apply the omega**-4 scaling
omega_4 = (2.0 * np.pi * frequencies)**4

for experiment in range(number_of_experiments):
    experiment += 1
    data[experiment, :] /= omega_4

# rest_001,rest_002,16s_p02_001,16s_p02_002,16s_p02_003,16s_p02_004,16s_p01_001,16s_p01_002,16s_p005_001,16s_p005_002,14s_p02_001,14s_p01_001,12s_p02_001,12s_p02_002,12s_p01_001,12s_p01_002

dummy = """
list_labels = [
1   "rest",
2   None,
3   "16s, 2cm",
4   None,
5   None,
6   None,
7   "16s, 1cm",
8   None,
9   "16s 0.5cm",
0   None,
1   "14s, 2cm",
2   "14s, 1cm",
3   "12s, 2cm",
4   None,
5   "12s, 1cm",
6   None
]

list_styles = [

]

list_colors = [

]
"""

plt.figure()
# rest
plt.semilogy(data[0, :], data[1, :], color="k", linestyle="-", linewidth=1.5, label="rest")
plt.semilogy(data[0, :], data[2, :], color="k", linestyle="-", linewidth=1.5)

# 16s 2cm
# plt.semilogy(data[0, :], data[3, :], color="b", linestyle="-", linewidth=0.8, label="16s 2cm")
plt.semilogy(data[0, :], data[4, :], color="b", linestyle="-", linewidth=0.8, label="16s 2cm")
plt.semilogy(data[0, :], data[5, :], color="b", linestyle="-", linewidth=0.8)
plt.semilogy(data[0, :], data[6, :], color="b", linestyle="-", linewidth=0.8)
# 16s 1cm
plt.semilogy(data[0, :], data[7, :], color="b", linestyle="--", linewidth=0.8, label="16s 1cm")
plt.semilogy(data[0, :], data[8, :], color="b", linestyle="--", linewidth=0.8)
# 16s, 0.5cm
plt.semilogy(data[0, :], data[9, :], color="b", linestyle="-.", linewidth=0.8, label="16s 0.5cm")
plt.semilogy(data[0, :], data[10, :], color="b", linestyle="-.", linewidth=0.8)

# 14, 2cm
plt.semilogy(data[0, :], data[11, :], color="r", linestyle="-", linewidth=0.8, label="14s 2cm")
# 14, 1cm
plt.semilogy(data[0, :], data[12, :], color="r", linestyle="--", linewidth=0.8, label="14s 1cm")

# 12, 2cm
plt.semilogy(data[0, :], data[13, :], color="g", linestyle="-", linewidth=0.8, label="12s 2cm")
plt.semilogy(data[0, :], data[14, :], color="g", linestyle="-", linewidth=0.8)
# 12, 1cm
plt.semilogy(data[0, :], data[15, :], color="g", linestyle="--", linewidth=0.8, label="12s 1cm")
plt.semilogy(data[0, :], data[16, :], color="g", linestyle="--", linewidth=0.8)

plt.xlim([0.045, 0.12])

plt.xlabel("frequency (Hz)")
plt.ylabel("PSD (m$^2$s)")

plt.legend()

plt.tight_layout()

plt.show()


==> script_compile.sh <==
pdflatex template_basic.tex
bibtex template_basic.aux
pdflatex template_basic.tex
pdflatex template_basic.tex

